Bell-type Polarization Experiment With Pairs Of Uncorrelated Optical Photons

We present a Bell-type polarization experiment using two independent sources of polarized optical photons, and detecting the temporal coincidence of pairs of uncorrelated photons which have never been entangled in the apparatus. Very simply, our measurements have tested the quantum-mechanical equivalent of the classical Malus' law on an incoherent beam of polarized photons obtained from two separate and independent laser sources greatly reduced in intensities.The outcome of the experiment gives evidence of violation of the Bell-like inequalities. Drawing the conclusions of the present work, we invoke the distinction between the concepts of state-preparation and measurement to understand this result.

==> fig2.C <==
Double_t background(Double_t *x, Double_t *par) {
  return(par[0]);// + par[1]*x[0] + par[2]*x[0]*x[0];
}
 
// Lorenzian Peak function
Double_t lorentzianPeak(Double_t *x, Double_t *par) {
  return (0.5*par[0]*par[1]/TMath::Pi()) /
          TMath::Max( 1.e-10,(x[0]-par[2])*(x[0]-par[2])
          + .25*par[1]*par[1]);
}

// Sum of background and peak function
Double_t fitFunction(Double_t *x, Double_t *par) {
  return background(x, par) + lorentzianPeak(x, &par[1]);
  //return(lorentzianPeak(x, &par[0]));
}

void fig2(){
  const int np = 12;
  //double xx[15] = {  0,  100,  200,  {300,  400,  500,  600, 700, 800, 900, 1000, 1100, 1200, 1300, 1400};
  //double yy[15] = {920, 1211, 1318, {1331, 1267, 1177, 1043, 966, 883, 814,  794,  814-145,  803-145,  804-145,  817-145};
  double xx[np] = {300,  400,  500,  600, 700, 800, 900, 1000, 1100, 1200, 1300, 1400};
  double yy[np] = {1331, 1267, 1177, 1043, 966, 883, 814,  794-72,  814-145,  803-145,  804-145,  817-145};
  double dx[np], dy[np];

  int ii;

  for(ii=0;ii<np;ii++){
    xx[ii] -= 300;
    dx[ii] = 0;
    dy[ii] = sqrt(yy[ii]);
  }
/*
  TCanvas *cc = new TCanvas();
  TGraphErrors *graph = new TGraphErrors(np, xx, yy, dx, dy);

  graph->SetTitle();
  graph->SetMarkerStyle(21);
  graph->SetMarkerColor(2);
  graph->GetXaxis()->SetTitle("#delta t [ns]");
  graph->GetYaxis()->SetTitle("C(0, #delta t)");

  graph->Draw("ap");
  cc->Print("fig2.pdf");
*/
  TCanvas *c1 = new TCanvas("c1","Fitting Demo",10,10,700,500);
  c1->SetFillColor(33);
  c1->SetFrameFillColor(41);
  c1->SetGrid();
  TCanvas *c2 = new TCanvas("c2","Fitting Demo",10,10,700,500);
  c2->SetFillColor(33);
  c2->SetFrameFillColor(41);
  c2->SetGrid();
  c2->Divide(1,2);

  TH1F *histo = new TH1F("histo", "Lorentzian Peak on Quadratic Background", np, -50, 1150);
  histo->SetMarkerStyle(21);
  histo->SetMarkerSize(0.8);
  histo->SetStats(0);
  
  for(ii=0;ii<np;ii++) {
    histo->SetBinContent(ii+1, yy[ii]);
  }

  c1->cd();
  // create a TF1 with the range from 0 to 3 and 6 parameters
  TF1 *fitFcn = new TF1("fitFcn", fitFunction, 0, 1200, 4);
  fitFcn->SetNpx(500);
  fitFcn->SetLineWidth(4);
  fitFcn->SetLineColor(kMagenta);
 
  fitFcn->SetParameters(1,1,1);
  histo->Fit("fitFcn", "0");
  fitFcn->SetParameter(0, 600); // Background
  fitFcn->SetParameter(1, 6.54856e+07); // height
  fitFcn->SetParameter(2, 5.94425e+02); // width
  fitFcn->SetParameter(3, -2.11890e+03); // peak

  histo->Fit("fitFcn", "V+", "ep");

  // improve the picture:
  TF1 *backFcn = new TF1("backFcn", background, 300, 1400, 1);
  backFcn->SetLineColor(kRed);
  TF1 *signalFcn = new TF1("signalFcn", lorentzianPeak, 0, 1200, 3);
  signalFcn->SetLineColor(kBlue);
  signalFcn->SetNpx(500);
  Double_t par[4];

  // writes the fit results into the par array
  fitFcn->GetParameters(par);

  backFcn->SetParameters(par);
  c2->cd(1);
  backFcn->Draw();
 
  signalFcn->SetParameters(&par[1]);
  c2->cd(2);
  signalFcn->Draw();

}


==> fig3.C <==
void fig3(){
  double xx[7] = {0, 20, 40, 60, 90, 135, 180};
  double yy[7] = {1, 0.86, 0.62, 0.25, 0.1, 0.56, 1};
  double x[181], y[181];
  int ii;

  TGraph *graph1 = new TGraph(7, xx, yy);
  graph1->SetMarkerStyle(21);
  graph1->SetMarkerColor(4);

  for(ii=0;ii<181;ii++){
    x[ii] = (double)ii;
    y[ii] = cos(x[ii]*3.1415926/180)*cos(x[ii]*3.1415926/180);
  }
  TGraph *graph2 = new TGraph(181, x, y);
  graph2->SetLineColor(2);
  graph2->SetLineWidth(2);

  TCanvas *cc = new TCanvas();
  TMultiGraph *mgr = new TMultiGraph();
  mgr->Add(graph1, "p");
  mgr->Add(graph2, "l");
  mgr->SetTitle();
  mgr->GetXaxis()->SetTitle("#theta [deg]");
  mgr->GetYaxis()->SetTitle("p_{12}(#theta) = C'(#theta)/C'(0)");
  mgr->Draw("a");
  cc->Print("fig3.pdf");
}


==> fig4.C <==
void fig4(){
  double x[181], y[181], tt, num, den;
  int ii, nn;
  double xx[3] = {20, 40, 60};
  double yy[3] = {1.57, 2.48, -0.5};
  double dx[3] = {0, 0, 0};
  double dy[3] = {0.02, 0.03, 0.03};

  nn = 0;
  for(ii=0;ii<181;ii++){
    tt = (double)(ii)*3.1415926/180;
    num = (3*cos(tt)*cos(tt) - cos(3*tt)*cos(3*tt));
    den = (cos(tt)*cos(tt) + cos(2*tt)*cos(2*tt));
    if ( fabs(den) > 0.000001 ) {
      x[nn] = (double)ii;
      y[nn] = num/den;
      nn++;
    }
  }
  TCanvas *cc = new TCanvas();
  TMultiGraph *mgr = new TMultiGraph();
  TGraph *graph1 = new TGraph(nn, x, y);
  graph1->SetLineColor(2);
  graph1->SetLineWidth(2);
  mgr->Add(graph1, "L");
  TGraphErrors *graph2 = new TGraphErrors(3, xx, yy, dx, dy);
  graph2->SetMarkerStyle(21);
  graph2->SetMarkerColor(4);
  mgr->Add(graph2, "P");
  mgr->Draw("A");
  mgr->SetTitle();
  mgr->GetXaxis()->SetTitle("#theta [deg]");
  mgr->GetYaxis()->SetTitle("S(#theta)");
  mgr->Draw("al");
  cc->Print("fig4.pdf");
}

